ir_explain: a Python Library of Explainable IR Methods

While recent advancements in Neural Ranking Models have resulted in significant improvements over traditional statistical retrieval models, it is generally acknowledged that the use of large neural architectures and the application of complex language models in Information Retrieval (IR) have reduced the transparency of retrieval methods. Consequently, Explainability and Interpretability have emerged as important research topics in IR. Several axiomatic and post-hoc explanation methods, as well as approaches that attempt to be interpretable-by-design, have been proposed. This article presents \irexplain, an open-source Python library that implements a variety of well-known techniques for Explainable IR (ExIR) within a common, extensible framework. \irexplain supports the three standard categories of post-hoc explanations, namely pointwise, pairwise, and listwise explanations. The library is designed to make it easy to reproduce state-of-the-art ExIR baselines on standard test collections, as well as to explore new approaches to explaining IR models and methods. To facilitate adoption, \irexplain is well-integrated with widely-used toolkits such as Pyserini and \irdatasets.

==> code-listing/listing-listwise-explanation.py <==
# flake8: noqa
# set parameters for Multiplex
params = {
  "max_k" : 10,                    # max exp. terms
  "min_k" : 4,                     # max exp. terms
  "EXP_model" : "language_model",  # explainer type
  "optimize_method" : "geno",      # optim. method
  ...
  }
  
# instantiate multiplex and call explain function
multiplex = MultiplexListwiseExplainer(index_path = 
    "/path/to/index", indexer_type = "pyserini")

# invoke the explain method   
multiplex.explain(qid, query_str, params)

==> code-listing/listing-pairwise-explanation.py <==
# flake8: noqa
# instantiate pairwise object
pairwise = PairwiseAxiomaticExplainer(query, doc1, 
    doc2, index_path)

# instances of various axiom classes
axiom_classes = [TFC1(), STMC1(), ...]

# call the explain method
pairwise.explain(axiom_classes)

# call the explain_details method to understand further
pariwise.explain_details(query, doc1, doc2, axiomName)


==> code-listing/listing-pointwise-explanation.py <==
# flake8: noqa
# set parameter for LIRME
params = {
  "sampling_method" : "random",   # sampling method
  "top-terms" : 10,               # explanation terms
  ...
}

# instantiate object of LIRME explainer
lirme = LirmePointwiseExplainer(model, corpus_path = 
    "/path/to/index", indexer_type= "pyserini")

# generate explanation vector
explan_vector, ranked_list = lirme.explain(query,
    docid, params)
    
# visualize explanations
visualizer = TermVisualization()
visualizer.visualize(explan_vector, show_top=5) 
    
# Evaluation component
# compute pointwise explanation correctness 
correctness = PointWiseCorrectness(lirme)
correctness.evaluate(query, docid, explan_vector)

# compute pointwise explanation consistency
consistency = PointWiseConsistency(lirme)
consistency.evaluate(query, docid, ranked_list)


==> code-listing/listing-pyterrier-experiment.py <==
# flake8: noqa
experiment = AxiomaticExperiment(
  [bm25, monot5, ...],
  dataset.get_topics(),
  dataset.get_qrels(),
  index,
  axioms=[ArgUC(), QTArg(), QTPArg(), ...]
)

# Pairwise axiom preferences.
experiment.preferences

